Gusto: a toolkit for compatible finite element dynamical cores

Gusto is a tool for rapid prototyping of new algorithms based on compatible finite element methods for discretising the fluid equations in the dynamical core of weather and climate models. In this context, the development of new algorithms typically follows a path that involves testing on a hierarchy of simpler equation sets sharing important features of the mathematical structure of the equation set solved by the dynamical core. Gusto provides compatible finite element spatial discretisations of the hierarchy of equation sets, along with a range of timestepping schemes. The code is modular so that different spatial and temporal discretisations can be combined and the same schemes can be applied to any of the equation sets. This facilitates fair comparison of the schemes and makes the extension of any algorithmic developments to the more complex equation sets more straightforward. In this paper we present Gusto to the community by describing the algorithms implemented in Gusto and showcasing their performance through a variety of test problems commonly used in numerical weather prediction.

==> code/advection_diffusion_splitting_example.py <==
from firedrake import (PeriodicIntervalMesh, SpatialCoordinate, Constant,
                       FunctionSpace, Function, TestFunction, TrialFunction,
                       LinearVariationalProblem, LinearVariationalSolver,
                       exp, dx)
from firedrake.fml import all_terms, drop, keep, replace_subject, subject
from firedrake.pyplot import plot
from gusto.core import time_derivative, transport, diffusion
import matplotlib.pyplot as plt

# define mesh
L = 1
nx = 100
mesh = PeriodicIntervalMesh(nx, L)
x = SpatialCoordinate(mesh)[0]

# define function space, initial condition and parameters
V = FunctionSpace(mesh, "Lagrange", 1)
d = 0.05
qn = Function(V).interpolate(exp(-((x-0.5*L)/d)**2))
c = Constant(0.5)
kappa = Constant(0.01)

# define equation residual
q = Function(V)
v = TestFunction(V)
residual = (
    time_derivative(q * v * dx) +
    transport(c * q.dx(0) * v * dx) +
    diffusion(kappa * q.dx(0) * v.dx(0) * dx)
    )
residual = subject(residual, q)    # label q as the subject

# set up solvers
q_trial = TrialFunction(V)
qstar = Function(V)
qnp1 = Function(V)
dt = 0.01

# extract the time derivative, or mass, term from the residual
mass = residual.label_map(lambda t: t.has_label(time_derivative),
                          map_if_true=keep,
                          map_if_false=drop)
# the lhs of the explicit problem is the mass term with unknown q_trial
lhs_explicit = mass.label_map(all_terms,
                              map_if_true=replace_subject(q_trial))
# extract the transport term from the residual and multiply by -dt
transport_rhs = residual.label_map(lambda t: t.has_label(transport),
                                   map_if_true=lambda t: -dt*t,
                                   map_if_false=drop)
# the rhs of the explicit problem is mass + transport_rhs evaluated at qn
rhs_explicit = mass + transport_rhs
rhs_explicit = rhs_explicit.label_map(all_terms,
                                      map_if_true=replace_subject(qn))
# setup the problem and solver, storing the result in qstar
prob_explicit = LinearVariationalProblem(lhs_explicit.form,
                                         rhs_explicit.form,
                                         qstar)
solver_explicit = LinearVariationalSolver(prob_explicit)

# extract the diffusion term from the residual and multiply by dt
diffusion_lhs = residual.label_map(lambda t: t.has_label(diffusion),
                                   map_if_true=lambda t: dt*t,
                                   map_if_false=drop)
# the lhs of the implicit problem is mass + diffusion_lhs with unknown q_trial
lhs_implicit = mass + diffusion_lhs
lhs_implicit = lhs_implicit.label_map(all_terms,
                                      map_if_true=replace_subject(q_trial))
# the rhs of the implicit problem is the mass term evaluated at qstar
rhs_implicit = mass.label_map(all_terms,
                              map_if_true=replace_subject(qstar))
# setup the problem and solver, storing the result in qnp1
prob_implicit = LinearVariationalProblem(lhs_implicit.form,
                                         rhs_implicit.form,
                                         qnp1)
solver_implicit = LinearVariationalSolver(prob_implicit)

# Timestepping loop from t=0 to t=0.5
tmax = 0.5
t = 0
while t < tmax:
    t += dt
    solver_explicit.solve()
    solver_implicit.solve()
    qn.assign(qnp1)
    plot(qn)
    plt.show()


==> code/compressible_euler_model.py <==
"""
Test Case 2 (solid-body rotation with geostrophically-balanced flow) of
Williamson et al, 1992:
``A standard test set for numerical approximations to the shallow water
equations in spherical geometry'', JCP.

The example here uses the icosahedral sphere mesh and degree 1 spaces.
"""

from firedrake import *
from gusto import *

# Parameters for this case
radius = 6371220                   # planetary radius (m)
mean_depth = 5960                  # reference depth (m)
day = 24*60*60                     # length of day (s)
u_max = 2*pi*radius/(12*day)       # Max amplitude of the zonal wind (m/s)

# Set up model domain
# Use an icosahedral mesh with 16 cells along each panel edge and quadratic (degree 2) coordinates
base_mesh = GeneralIcosahedralSphereMesh(radius, num_cells_per_edge_of_panel=16, degree=2)
mesh = ExtrudedMesh(base_mesh, layers=10, layer_height=100, extrusion_type='radial')

# Set up I/O to write out every 96 timesteps (1 day) to results/sw_geostrophic_balance directory
output = OutputParameters(dirname='compressible_euler', dumpfreq=96)

# Set up parameters and equation
parameters = CompressibleParameters(mesh)
eqns = CompressibleEulerEquations

# Set up model
model = SIQNModel(mesh, dt, parameters, eqns, family='BDM')
model.setup(output)

# Velocity and depth fields for initialisation
u0 = model.stepper.fields('u')
D0 = model.stepper.fields('D')

# Set parameters and coordinates
g = parameters.g                  # use default value of gravity for Earth
Omega = parameters.Omega          # use default value of planetary rotation rate for Earth
xyz = SpatialCoordinate(mesh)     # Cartesian coordinates of mesh
_, lat, _ = lonlatr_from_xyz(xyz[0], xyz[1], xyz[2])   # spherical coordinates, only need latitude
e_lon = xyz_vector_from_lonlatr(1.0, 0.0, 0.0, xyz)    # unit longitudinal basis vector

# Initialise zonal flow velocity (equations 90-91 of Williamson et al, (1992))
u0.project(u_max*cos(lat)*e_lon)
# Initialise balanced fluid depth (equation 95 of Williamson et al, (1992))
D0.interpolate(mean_depth - (radius * Omega * u_max + 0.5*u_max**2)*(sin(lat))**2/g)

# Run for 5 days
stepper.run(t=0, tmax=5*day)


==> code/sw_cs_geostrophic_balance.py <==
"""
Test Case 2 (solid-body rotation with geostrophically-balanced flow) of
Williamson et al, 1992:
``A standard test set for numerical approximations to the shallow water
equations in spherical geometry'', JCP.

The example here uses the cubed sphere mesh and degree 1 spaces.
"""

from firedrake import *
from gusto import *

# Parameters for this case
radius = 6371220                   # planetary radius (m)
mean_depth = 5960                  # reference depth (m)
day = 24*60*60                     # length of day (s)
u_max = 2*pi*radius/(12*day)       # Max amplitude of the zonal wind (m/s)

# Set up model domain
# Use a cubed sphere mesh with 16 cells along each panel edge and quadratic (degree 2) coordinates
mesh = GeneralCubedSphereMesh(radius, num_cells_per_edge_of_panel=8, degree=2)
# Specify 900s timestep and RTCF family for HDiv space, degree 1 elements for L2 space
domain = Domain(mesh, dt=900, family='RTCF', degree=1)

# Set up I/O to write out every 96 timesteps (1 day) to results/sw_geostrophic_balance directory
output = OutputParameters(dirname='sw_cs_geostrophic_balance', dumpfreq=96)
io = IO(domain, output)

# Set up parameters and equation
parameters = ShallowWaterParameters(mesh, H=mean_depth)
eqns = ShallowWaterEquations(domain, parameters)

# Set up timestepper
spatial_methods = [DGUpwind(eqns, 'u'), DGUpwind(eqns, 'D')]
stepper = Timestepper(eqns, RK4(domain), io, spatial_methods)

# Velocity and depth fields for initialisation
u0 = stepper.fields('u')
D0 = stepper.fields('D')

# Set parameters and coordinates
g = parameters.g                  # use default value of gravity for Earth
Omega = parameters.Omega          # use default value of planetary rotation rate for Earth
xyz = SpatialCoordinate(mesh)     # Cartesian coordinates of mesh
_, lat, _ = lonlatr_from_xyz(xyz[0], xyz[1], xyz[2])   # spherical coordinates, only need latitude
e_lon = xyz_vector_from_lonlatr(1.0, 0.0, 0.0, xyz)    # unit longitudinal basis vector

# Initialise zonal flow velocity (equations 90-91 of Williamson et al, (1992))
u0.project(u_max*cos(lat)*e_lon)
# Initialise balanced fluid depth (equation 95 of Williamson et al, (1992))
D0.interpolate(mean_depth - (radius * Omega * u_max + 0.5*u_max**2)*(sin(lat))**2/g)

# Run for 5 days
stepper.run(t=0, tmax=5*day)


==> code/sw_icos_geostrophic_balance.py <==
"""
Test Case 2 (solid-body rotation with geostrophically-balanced flow) of
Williamson et al, 1992:
``A standard test set for numerical approximations to the shallow water
equations in spherical geometry'', JCP.

The example here uses the icosahedral sphere mesh and degree 1 spaces.
"""

from firedrake import *
from gusto import *

# Parameters for this case
radius = 6371220                   # planetary radius (m)
mean_depth = 5960                  # reference depth (m)
day = 24*60*60                     # length of day (s)
u_max = 2*pi*radius/(12*day)       # Max amplitude of the zonal wind (m/s)

# Set up model domain
# Use an icosahedral mesh with 16 cells along each panel edge and quadratic (degree 2) coordinates
mesh = GeneralIcosahedralSphereMesh(radius, num_cells_per_edge_of_panel=16, degree=2)
# Specify 900s timestep and BDM family for HDiv space, degree 1 elements for L2 space
domain = Domain(mesh, dt=900, family='BDM', degree=1)

# Set up I/O to write out every 96 timesteps (1 day) to results/sw_geostrophic_balance directory
output = OutputParameters(dirname='sw_geostrophic_balance', dumpfreq=96)
io = IO(domain, output)

# Set up parameters and equation
parameters = ShallowWaterParameters(mesh, H=mean_depth)
eqns = ShallowWaterEquations(domain, parameters)

# Set up timestepper
spatial_methods = [DGUpwind(eqns, 'u'), DGUpwind(eqns, 'D')]
stepper = Timestepper(eqns, TrapeziumRule(domain), io, spatial_methods)

# Velocity and depth fields for initialisation
u0 = stepper.fields('u')
D0 = stepper.fields('D')

# Set parameters and coordinates
g = parameters.g                  # use default value of gravity for Earth
Omega = parameters.Omega          # use default value of planetary rotation rate for Earth
xyz = SpatialCoordinate(mesh)     # Cartesian coordinates of mesh
_, lat, _ = lonlatr_from_xyz(xyz[0], xyz[1], xyz[2])   # spherical coordinates, only need latitude
e_lon = xyz_vector_from_lonlatr(1.0, 0.0, 0.0, xyz)    # unit longitudinal basis vector

# Initialise zonal flow velocity (equations 90-91 of Williamson et al, (1992))
u0.project(u_max*cos(lat)*e_lon)
# Initialise balanced fluid depth (equation 95 of Williamson et al, (1992))
D0.interpolate(mean_depth - (radius * Omega * u_max + 0.5*u_max**2)*(sin(lat))**2/g)

# Run for 5 days
stepper.run(t=0, tmax=5*day)


==> code/sw_model.py <==
"""
Test Case 2 (solid-body rotation with geostrophically-balanced flow) of
Williamson et al, 1992:
``A standard test set for numerical approximations to the shallow water
equations in spherical geometry'', JCP.

The example here uses the icosahedral sphere mesh and degree 1 spaces.
"""

from firedrake import *
from gusto import *

# Parameters for this case
radius = 6371220                   # planetary radius (m)
mean_depth = 5960                  # reference depth (m)
day = 24*60*60                     # length of day (s)
u_max = 2*pi*radius/(12*day)       # Max amplitude of the zonal wind (m/s)
dt = 900.                          # timestep (s)

# Set up model domain
# Use an icosahedral mesh with 16 cells along each panel edge and quadratic (degree 2) coordinates
mesh = GeneralIcosahedralSphereMesh(radius, num_cells_per_edge_of_panel=16, degree=2)

# Set up I/O to write out every 96 timesteps (1 day) to results/sw_geostrophic_balance directory
output = OutputParameters(dirname='sw_geostrophic_balance', dumpfreq=96)

# Set up parameters and equation
parameters = ShallowWaterParameters(mesh, H=mean_depth)
eqns = ShallowWaterEquations

# Set up model
model = SIQNModel(mesh, dt, parameters, eqns, family='BDM')
model.setup(output)

# Velocity and depth fields for initialisation
u0 = model.stepper.fields('u')
D0 = model.stepper.fields('D')

# Set parameters and coordinates
g = parameters.g                  # use default value of gravity for Earth
Omega = parameters.Omega          # use default value of planetary rotation rate for Earth
xyz = SpatialCoordinate(mesh)     # Cartesian coordinates of mesh
_, lat, _ = lonlatr_from_xyz(xyz[0], xyz[1], xyz[2])   # spherical coordinates, only need latitude
e_lon = xyz_vector_from_lonlatr(1.0, 0.0, 0.0, xyz)    # unit longitudinal basis vector

# Initialise zonal flow velocity (equations 90-91 of Williamson et al, (1992))
u0.project(u_max*cos(lat)*e_lon)
# Initialise balanced fluid depth (equation 95 of Williamson et al, (1992))
D0.interpolate(mean_depth - (radius * Omega * u_max + 0.5*u_max**2)*(sin(lat))**2/g)

# Set reference profiles
Dbar = Function(D0.function_space()).assign(D0)
model.stepper.set_reference_profiles([('D', Dbar)])
    
# Run for 5 days
model.stepper.run(t=0, tmax=5*day)

